Integrated correlators from integrability: Maldacena-Wilson line in $\mathcal{N}=4$ SYM

We present a systematic method for the derivation of a relation which connects the correlation function of operators on the straight Maldacena-Wilson line with the integrability data for the cusp anomalous dimension. As we show, the derivation requires very careful treatment of the UV divergences. Our method opens a way to derive infinitely many constraints on integrals of multi-point correlation functions, relating them with the integrability data for the generalised cusp anomalous dimension governed by the Quantum Spectral Curve. Such constraints have been shown recently to be very powerful in combination with the numerical conformal bootstrap, leading to very narrow non-perturbative bounds on conformal data beyond the spectrum.

==> anc/Curvature.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28951,        780]
NotebookOptionsPosition[     28065,        757]
NotebookOutlinePosition[     28456,        773]
CellTagsIndexPosition[     28413,        770]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "is", " ", "attached", " ", "to", " ", 
     "the", " ", "arXiv", " ", "submission", " ", "of", " ", "Andrea", " ", 
     "Cavaglia"}], ",", " ", 
    RowBox[{"Nikolay", " ", "Gromov"}], ",", " ", 
    RowBox[{
    "Julius", " ", "Julius", " ", "and", " ", "Michelangelo", " ", 
     "Preti"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "this", " ", "notebook", " ", "we", " ", "provide", " ", "a", 
    " ", "function", " ", "that", " ", "can", " ", "compute", " ", "the", " ",
     "curvature", " ", "function", " ", "numerically", " ", "for", " ", "a", 
    " ", "given", " ", "value", " ", "of", " ", 
    RowBox[{"the", " ", "'"}], "t", " ", "Hooft", " ", "coupling"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "As", " ", "can", " ", "be", " ", "seen", " ", "in", " ", "the", " ", 
     "example", " ", "usage", " ", "below"}], ",", " ", 
    RowBox[{
    "one", " ", "needs", " ", "to", " ", "feed", " ", "into", " ", "the", " ",
      "code"}], ",", " ", 
    RowBox[{"the", " ", "value", " ", "of", " ", 
     RowBox[{"the", " ", "'"}], "t", " ", "Hooft", " ", "coupling", " ", 
     "\"\<g0\>\""}], ",", " ", 
    RowBox[{
    "the", " ", "\"\<cutoff\>\"", " ", "on", " ", "the", " ", "functions", 
     " ", "S0"}], ",", " ", 
    RowBox[{"S1", " ", "and", " ", "c0"}], ",", " ", 
    RowBox[{
    "as", " ", "well", " ", "as", " ", "the", " ", "precision", " ", "of", 
     " ", "the", " ", "numerical", " ", "integral", " ", 
     "\"\<IntegralPrecision\>\""}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"cutoff", " ", "=", " ", 
    RowBox[{
     RowBox[{"500", " ", "and", " ", "IntegralPrecision"}], " ", "=", " ", 
     RowBox[{
     "60", " ", "in", " ", "the", " ", "NINtegrate", " ", "should", " ", 
      "give", " ", "50", " ", "digits", " ", "for", " ", "g0", " ", "in", " ",
       "the", " ", "range", " ", "from", " ", "0", " ", "to", " ", "9"}]}]}], 
   "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "it", " ", "takes", " ", "few", " ", "hours", " ", "to", " ", "run"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.876497869108322*^9, 3.876497940225177*^9}, {
  3.8764981268782*^9, 3.876498182275187*^9}, {3.876498220847522*^9, 
  3.876498252167088*^9}, {3.876498361885717*^9, 3.876498396884169*^9}, {
  3.876498728271635*^9, 3.876498737304001*^9}, {3.8764988589389963`*^9, 
  3.8764988594958897`*^9}, {3.876498905931561*^9, 3.876498906320223*^9}, {
  3.8765753569762297`*^9, 3.876575401821457*^9}, {3.87657544023641*^9, 
  3.8765754785873823`*^9}},ExpressionUUID->"a24133d9-abb6-4d2a-b780-\
8ca94776304c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DoCurvature", "[", 
   RowBox[{"g0_", ",", "cutoff_", ",", "IntegralPrecision_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"WP", " ", "=", "120"}], ";", "\[IndentingNewLine]", 
     RowBox[{"$MaxPrecision", "=", "1000"}], ";", "\[IndentingNewLine]", 
     RowBox[{"$MaxExtraPrecision", "=", "1000"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<g0=\>\"", ",", "g0", ",", "\"\< cutoff=\>\"", ",", "cutoff", ",", 
       "\"\< Integral Precision=\>\"", ",", "IntegralPrecision"}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"(*", "Integrand", "*)"}], 
     RowBox[{"dxy", "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "^", "5"}], " ", 
          RowBox[{"y", "^", "5"}], " ", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             RowBox[{"4", " ", "g", " ", "\[Pi]"}]}], "]"}], "^", "3"}]}], 
         ")"}]}], " ", "I", " ", 
       RowBox[{"g", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "4"}], "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", "4"}], "-", "1"}], ")"}], " ", 
          RowBox[{"BesselI", "[", 
           RowBox[{"1", ",", 
            RowBox[{"4", " ", "g", " ", "\[Pi]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"g", "^", "2"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{"S", ",", " ", "0"}], "]"}], "[", "x", "]"}], "^", 
              "2"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "y"}], ")"}], "^", "2"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", " ", "y"}], "+", "1"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"2", " ", "g", " ", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"S", ",", " ", "0"}], "]"}], "[", "x", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"g", " ", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{"S", ",", " ", "0"}], "]"}], "[", "y", "]"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", "y"}], ")"}], "^", "2"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x", " ", "y"}], "-", "1"}], ")"}], "^", "2"}]}], 
               "+", 
               RowBox[{"2", " ", "x", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"S", ",", " ", "1"}], "]"}], "[", "x", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"x", "-", "y"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", " ", "y"}], "+", "1"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"S", ",", " ", "1"}], "]"}], "[", "y", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"x", "+", "y"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", " ", "y"}], "-", "1"}], ")"}]}]}], ")"}]}]}],
               ")"}]}], "+", 
            RowBox[{
             RowBox[{"x", "^", "2"}], " ", 
             RowBox[{"y", "^", "2"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{"S", ",", " ", "1"}], "]"}], "[", "y", "]"}], "^", 
              "2"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "g", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", "2"}], "+", "1"}], ")"}], " ", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             RowBox[{"4", " ", "g", " ", "\[Pi]"}]}], "]"}], "^", "2"}], " ", 
          
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", "y"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g", " ", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"S", ",", " ", "0"}], "]"}], "[", "x", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"x", "-", "y"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", " ", "y"}], "+", "1"}], ")"}]}], "-", 
            RowBox[{"x", " ", "y", " ", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"S", ",", " ", "1"}], "]"}], "[", "y", "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "^", "2"}], "+", "1"}], ")"}], " ", "y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "2"}], "+", "1"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"2", ",", 
              RowBox[{"4", " ", "g", " ", "\[Pi]"}]}], "]"}], " ", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"S", ",", " ", "0"}], "]"}], "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", " ", "y"}], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g", " ", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"S", ",", " ", "0"}], "]"}], "[", "x", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"x", "-", "y"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", " ", "y"}], "+", "1"}], ")"}]}], "+", 
              RowBox[{"x", " ", "y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Subscript", "[", 
                   RowBox[{"S", ",", " ", "1"}], "]"}], "[", "x", "]"}], "-", 
                 
                 RowBox[{
                  RowBox[{"Subscript", "[", 
                   RowBox[{"S", ",", " ", "1"}], "]"}], "[", "y", "]"}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", "\[Pi]"}]}], ")"}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"C", "-", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{"\[DoubleStruckCapitalC]", ",", "n"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[DoubleStruckCapitalC]", "[", 
       RowBox[{"r_", ",", "s_", ",", "n_"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "-", "1"}], ")"}]}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "\[Pi]"}], ")"}], "^", "n"}]}], " ", 
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{"1", "-", "n"}], ")"}]}], 
       RowBox[{"Zeta", "[", "n", "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"r", "+", "s", "+", "4"}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"n", "-", "r", "+", "s", "-", "1"}], ")"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"n", "+", "r", "+", "s", "+", "1"}], ")"}]}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "n"}], "-", "r", "+", "s", "+", "3"}], ")"}]}], 
           "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "n"}], "+", "r", "+", "s", "+", "5"}], ")"}]}], 
           "]"}]}], ")"}]}]}]}], ";", 
     RowBox[{
      RowBox[{"\[DoubleStruckCapitalC]", "[", 
       RowBox[{"r_", ",", "s_", ",", "0"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"s", ",", 
            RowBox[{"r", "-", "1"}]}], "]"}], "-", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"s", ",", 
            RowBox[{"r", "+", "1"}]}], "]"}]}], "!=", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"s", ",", 
              RowBox[{"r", "-", "1"}]}], "]"}], "-", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"s", ",", 
              RowBox[{"r", "+", "1"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"r", "+", "1"}], ")"}]}], ")"}]}], " ", "g"}], ",", 
        "0"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"\[DoubleStruckCapitalC]", "[", 
       RowBox[{"r_", ",", "s_", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"r", "+", "s"}], ")"}]}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"2", " ", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", "s", "+", "2"}], ")"}]}], ")"}]}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"Into", " ", "xy", " ", "integrals"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c0", "[", 
          RowBox[{"0", ",", "n"}], "]"}], "=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", "n"}], "-", "1"}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"n", ",", 
              RowBox[{"4", " ", "g0", " ", "\[Pi]"}]}], "]"}]}], ",", 
           RowBox[{"200", "+", "WP"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"c0", "[", 
          RowBox[{"1", ",", "n"}], "]"}], "=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "n"}], "+", "1"}], ")"}], 
              " ", "n", " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"n", ",", 
                RowBox[{"4", " ", "g0", " ", "\[Pi]"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ",", 
           RowBox[{"200", "+", "WP"}]}], "]"}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "cutoff"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X", "[", "u_", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"u", "-", 
            RowBox[{"2", " ", "g"}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"u", "+", 
            RowBox[{"2", "g"}]}], "]"}]}], "+", "u"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "g"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"facx", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X", "'"}], "[", "u", "]"}], "/.", 
          RowBox[{"u", "->", 
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], "//", "Simplify"}], "//",
         "PowerExpand"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Tnxy", "=", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Normal", "[", 
                   RowBox[{"Series", "[", 
                    RowBox[{"facx", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "\[Infinity]", ",", "cutoff"}], "}"}]}],
                     "]"}], "]"}], "dxy"}], "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Subscript", "[", 
                    RowBox[{"S", ",", " ", "a_"}], "]"}], "[", "y_", "]"}], ":>",
                   " ", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"c0", "[", 
                    RowBox[{"a", ",", "n"}], "]"}], "/", 
                    RowBox[{"y", "^", "n"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "cutoff"}], "}"}]}], 
                   "]"}]}]}], "/.", 
                RowBox[{"x", "->", 
                 RowBox[{"\[Alpha]", " ", "x"}]}]}], "/.", 
               RowBox[{"y", "->", 
                RowBox[{"\[Alpha]", " ", "y"}]}]}], "/.", 
              RowBox[{"g", "->", 
               RowBox[{"N", "[", 
                RowBox[{"g0", ",", 
                 RowBox[{"200", "+", "WP"}]}], "]"}]}]}], ",", "\[Alpha]", 
             ",", "Expand"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"\[Alpha]", "^", 
             RowBox[{"(", "a_", ")"}]}], ":>", 
            RowBox[{"0", "/;", 
             RowBox[{"a", "<", 
              RowBox[{"-", "cutoff"}]}]}]}]}], "/.", 
          RowBox[{"\[Alpha]", "->", "1"}]}], "//", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{"#", ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "WP"}], ")"}]}]}], "]"}], "&"}]}], ",", "x"}], 
       "]"}]}], ";", 
     RowBox[{"tryf", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Tnxy", "//", "Expand"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], ",", "FF"}], "]"}], "]"}]}], ";", 
     RowBox[{"tryfg0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"tryf", " ", 
             RowBox[{"x", "^", "\[Pi]"}], " ", 
             RowBox[{"y", "^", "\[Pi]"}]}], "]"}], "/.", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"FF", "[", "a_", "]"}], " ", 
             RowBox[{"x", "^", "n1_."}], " ", 
             RowBox[{"y", "^", "n2_."}]}], ":>", 
            RowBox[{
             RowBox[{"FF", "[", "a", "]"}], 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"n1", "/.", 
                RowBox[{"\[Pi]", "->", "0"}]}], ",", 
               RowBox[{"n2", "/.", 
                RowBox[{"\[Pi]", "->", "0"}]}]}], "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
           RowBox[{"0", "/;", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "a", "]"}], "+", 
              RowBox[{"Abs", "[", "b", "]"}]}], ">", "cutoff"}]}]}]}], "//.", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], "-", "2"}], ",", "b"}], "]"}], "/;", 
             RowBox[{"a", "<", 
              RowBox[{"-", "1"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"a", ",", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "/;", 
             RowBox[{"b", "<", 
              RowBox[{"-", "1"}]}]}]}]}], "}"}]}], "//.", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"G", "[", 
            RowBox[{"b", ",", "a"}], "]"}]}], "/;", 
          RowBox[{"a", "<", "b"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}], "->", "0"}]}]}], ";", 
     RowBox[{"tryfg", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"tryfg0", "/.", 
         RowBox[{
          RowBox[{"FF", "[", "a_", "]"}], "->", "a"}]}], "/.", 
        RowBox[{
         RowBox[{"G", "[", "a__", "]"}], "->", 
         RowBox[{"I", " ", 
          RowBox[{"CJ", "[", "a", "]"}]}]}]}], "//", "ExpandAll"}]}], ";", 
     RowBox[{
      RowBox[{"in", "[", 
       RowBox[{"r_", ",", "s_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "s"}], ")"}]}], "]"}], 
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{"r", "+", "1"}], ",", 
          RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], 
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{"s", "+", "1"}], ",", 
          RowBox[{"2", "g", " ", "t"}]}], "]"}]}], "/.", 
       RowBox[{"g", "->", "g0"}]}]}], ";", 
     RowBox[{"int", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"tryfg", "/.", 
         RowBox[{
          RowBox[{"CJ", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
          RowBox[{"in", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", " ", 
        RowBox[{
         RowBox[{"a_", " ", 
          RowBox[{"Int", "[", 
           RowBox[{"b_", ",", "c_"}], "]"}]}], ":>", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"a", " ", "b"}], ",", "c"}], "]"}]}]}], "//.", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "+", 
         RowBox[{"Int", "[", 
          RowBox[{"c_", ",", "b_"}], "]"}]}], ":>", 
        RowBox[{"Int", "[", 
         RowBox[{
          RowBox[{"a", "+", "c"}], ",", "b"}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Starting numerical integration\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"g", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", " ", 
                RowBox[{"g", "^", "2"}], " ", 
                RowBox[{
                 RowBox[{"BesselI", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"4", " ", "g", " ", "\[Pi]"}]}], "]"}], "^", 
                 "2"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Pi]", "^", "2"}], " ", 
                RowBox[{
                 RowBox[{"BesselI", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"4", " ", "g", " ", "\[Pi]"}]}], "]"}], "^", 
                 "2"}]}], ")"}]}], "+", 
             RowBox[{"NIntegrate", "[", 
              RowBox[{
               RowBox[{"int", "/", 
                RowBox[{"(", 
                 RowBox[{"t", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Exp", "[", "t", "]"}], "-", "1"}], ")"}]}], 
                 ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
               RowBox[{"WorkingPrecision", "->", "IntegralPrecision"}], ",", 
               RowBox[{"MaxRecursion", "->", "25"}], ",", 
               RowBox[{"Method", "->", "\"\<GaussKronrodRule\>\""}]}], 
              "]"}]}]}], "}"}], "/.", 
          RowBox[{"g", "->", "g0"}]}]}], ")"}], "//", "Timing"}], "//", 
      "Print"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.876497340917308*^9, 3.876497487705134*^9}, {
  3.876497549098329*^9, 3.876497562231295*^9}, {3.876498254102337*^9, 
  3.876498349943799*^9}, {3.876498676624158*^9, 3.8764987415043297`*^9}, {
  3.876498787317636*^9, 3.876498817069623*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"676449df-ab32-4e3f-bfb4-932bd5242692"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"sample", " ", "of", " ", "code", " ", "use"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "choice", " ", "of", " ", "parameters", " ", "yields", " ", 
     "the", " ", "value", " ", "of", " ", "the", " ", "curvature", " ", 
     "function", " ", "with", " ", "18", " ", "digits", " ", "of", " ", 
     "precision", " ", "at", " ", "g0"}], " ", "=", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DoCurvature", "[", 
   RowBox[{"2", ",", "100", ",", "30"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8764975082304087`*^9, 3.876497535341662*^9}, {
  3.876497777822278*^9, 3.87649780717268*^9}, {3.8764979729550867`*^9, 
  3.876498021157984*^9}, {3.876498056375589*^9, 3.8764980597166452`*^9}, {
  3.876498792129608*^9, 3.8764987922522783`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"df3a0dbd-4531-4c74-9086-b03e656289c4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g0=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" cutoff=\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\" Integral Precision=\"\>", "\[InvisibleSpace]", 
   "30"}],
  SequenceForm["g0=", 2, " cutoff=", 100, " Integral Precision=", 30],
  Editable->False]], "Print",
 CellChangeTimes->{{3.876497535702779*^9, 3.876497565327936*^9}, 
   3.876497814213126*^9, 3.8764980791383743`*^9, {3.8764987993493834`*^9, 
   3.876498827206482*^9}},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"75dd02c0-2a0e-4b32-8dfa-7f08d3db3e6b"],

Cell[BoxData["\<\"Starting numerical integration\"\>"], "Print",
 CellChangeTimes->{{3.876497535702779*^9, 3.876497565327936*^9}, 
   3.876497814213126*^9, 3.8764980791383743`*^9, 3.8764987993493834`*^9, 
   3.8764988302671022`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3ca74d05-fc87-4e1c-8fd0-c73577b3646b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52.247182`", ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", 
     "0.1598532716248750424738901992882569633891653574700255978835`29.\
09806226399512"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.876497535702779*^9, 3.876497565327936*^9}, 
   3.876497814213126*^9, 3.8764980791383743`*^9, 3.8764987993493834`*^9, 
   3.876498882862402*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"d6fe3a74-60e7-4579-aaac-f0528145c835"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 793},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"92f0602c-ffc7-4264-bffa-61d72d885846"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2756, 60, 157, "Input",ExpressionUUID->"a24133d9-abb6-4d2a-b780-8ca94776304c"],
Cell[3317, 82, 22284, 608, 808, "Input",ExpressionUUID->"676449df-ab32-4e3f-bfb4-932bd5242692"],
Cell[CellGroupData[{
Cell[25626, 694, 934, 19, 73, "Input",ExpressionUUID->"df3a0dbd-4531-4c74-9086-b03e656289c4"],
Cell[CellGroupData[{
Cell[26585, 717, 620, 13, 24, "Print",ExpressionUUID->"75dd02c0-2a0e-4b32-8dfa-7f08d3db3e6b"],
Cell[27208, 732, 336, 6, 24, "Print",ExpressionUUID->"3ca74d05-fc87-4e1c-8fd0-c73577b3646b"],
Cell[27547, 740, 490, 13, 24, "Print",ExpressionUUID->"d6fe3a74-60e7-4579-aaac-f0528145c835"]
}, Open  ]]
}, Open  ]]
}
]
*)


